Critical O(N) model to order $\epsilon^4$ from analytic bootstrap

We compute, using the method of large spin perturbation theory, the anomalous dimensions and OPE coefficients of all leading twist operators in the critical $ O(N) $ model, to fourth order in the $ \epsilon $-expansion. This is done fully within a bootstrap framework, and generalizes a recent result for the CFT-data of the Wilson-Fisher model. The anomalous dimensions we obtain for the $ O(N) $ singlet operators agree with the literature values, obtained by diagrammatic techniques, while the anomalous dimensions for operators in other representations, as well as all OPE coefficients, are new. From the results for the OPE coefficients, we derive the $ \epsilon^4 $ corrections to the central charges $ C_T $ and $ C_J $, which are found to be compatible with the known large $ N $ expansions. Predictions for the central charge in the strongly coupled 3d model, including the 3d Ising model, are made for various values of $ N $, which compare favourably with numerical results and previous predictions.

==> anc/ON_CFT-data_up_to_eps4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    277579,       7252]
NotebookOptionsPosition[    273482,       7170]
NotebookOutlinePosition[    273815,       7185]
CellTagsIndexPosition[    273772,       7182]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "O(N) CFT-data up to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Epsilon]", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a6e605e6-bb21-4cbb-9f9b-647408b75010"]
}], "Title",
 CellChangeTimes->{{3.7245114990326*^9, 3.72451150854609*^9}, {
  3.724571767036962*^9, 
  3.724571787161705*^9}},ExpressionUUID->"ace36d89-d002-4e8b-9762-\
92c9ecdeff58"],

Cell[CellGroupData[{

Cell[TextData[{
 "The functions ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],
  ExpressionUUID -> "976e9fea-1bf8-4971-9c65-4a7b42762ec8"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  ExpressionUUID -> "4f6d39aa-f5be-40cf-abdb-88ddcc0f80ea"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "0", ")"}]], TraditionalForm]],
  ExpressionUUID -> "6d09e647-9a96-4c36-aca9-1fb72386a88b"],
 " as presented in appendix C"
}], "Chapter",
 CellChangeTimes->{{3.724566027865303*^9, 3.72456603766615*^9}, {
   3.724566076701223*^9, 3.724566083570232*^9}, {3.7245664328990183`*^9, 
   3.724566451507317*^9}, 3.740164295849826*^9},
 ExpressionUUID -> "fe5ccfa7-2bba-4dca-a78c-249f1709a78b"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9461b9a5-d83c-40a3-8ff0-fe166ffb482d"],
 " for singlet (S)"
}], "Section",
 CellChangeTimes->{{3.724566106333661*^9, 
  3.7245661234898252`*^9}},ExpressionUUID->"4268c8d3-3671-4b70-aa3e-\
7cabeaaf2be0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2S", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"18", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "hb"}], "-", "1"}], ")"}]}], 
     RowBox[{"n", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "+", "8"}], ")"}], "4"], 
      SuperscriptBox["J", "4"]}]], 
    SuperscriptBox["\[Epsilon]", "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.724566241507329*^9, 
  3.724566266394745*^9}},ExpressionUUID->"4469af07-cbf5-4929-ae4f-\
ec7c802037de"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],
  ExpressionUUID -> "c754cb71-a5c0-44af-8306-c10ff086e912"],
 " for traceless symmetric (T)"
}], "Section",
 CellChangeTimes->{{3.724566106333661*^9, 3.724566152545809*^9}},
 ExpressionUUID -> "f1b049d4-3d45-4c87-951a-17d682572711"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2T", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "+", "6"}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "hb"}], "-", "1"}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "+", "8"}], ")"}], "4"], 
      SuperscriptBox["J", "4"]}]], 
    SuperscriptBox["\[Epsilon]", "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7245662532995377`*^9, 3.724566265738461*^9}},
 ExpressionUUID -> "1a47ef34-f6b5-4d4f-aa79-9f9967eadd77"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],
  ExpressionUUID -> "db969546-746e-42bf-b05b-cda28544e1b0"],
 " for antisymmetric (A)"
}], "Section",
 CellChangeTimes->{{3.724566106333661*^9, 3.724566170555173*^9}},
 ExpressionUUID -> "054cce1b-72d6-4275-b22c-c5fb43e6160b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U2A", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "hb"}], "-", "1"}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", "8"}], ")"}], "4"], 
       SuperscriptBox["J", "4"]}]]}], 
    SuperscriptBox["\[Epsilon]", "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.724566262019278*^9, 3.7245662649547462`*^9}},
 ExpressionUUID -> "f73916c9-9fb5-49e4-be97-46b6a840f30f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  ExpressionUUID -> "ee059726-e9d8-425d-a151-fb3f4756ac81"],
 " for singlet (S)"
}], "Section",
 CellChangeTimes->{{3.724566106333661*^9, 3.7245661234898252`*^9}, {
  3.724566163578129*^9, 3.724566163579029*^9}},
 ExpressionUUID -> "b95393b2-a198-43fe-94e0-e366f4ac43b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U1S", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "hb"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "2"}], ")"}]}], 
     RowBox[{"n", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "+", "8"}], ")"}], "2"], 
      SuperscriptBox["J", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "3"], 
       FractionBox[
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"26", "n"}], "+", "68", "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"], 
            SubscriptBox["S", "1"]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n", "+", "8"}], ")"}], "2"]]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "4"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"9", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["J", "4"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"16", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "n"}], "+", "22"}], ")"}], 
            SubscriptBox["S", 
             RowBox[{"-", "2"}]]}], "+", 
           RowBox[{"21", 
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}]}]}], 
          RowBox[{"2", 
           SuperscriptBox["J", "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", 
              RowBox[{"6", "n"}], "+", "20"}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["S", "1"], ")"}], "2"]}], "+", 
           RowBox[{"2", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], "2"], 
            SubscriptBox["S", "1"]}], "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "n"}], "+", "22"}], ")"}], 
            SubscriptBox["S", 
             RowBox[{"-", "2"}]]}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"51", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"132", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"2856", "n"}], "+", "7464"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], "4"]], "-", 
         FractionBox[
          SubscriptBox["\[Zeta]", "2"], "2"], "-", 
         FractionBox[
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"gS3", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}], "gT3"}]}], ")"}]}], "n"]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7245663048839083`*^9, 3.7245663319639883`*^9}, {
  3.740164395423525*^9, 3.7401645573938017`*^9}, {3.74016461276721*^9, 
  3.7401646467891088`*^9}},
 ExpressionUUID -> "d5ad99be-4003-4d11-9109-dc6b7fd6b94c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  ExpressionUUID -> "164dcc37-31fe-4cfa-9390-a79d0dc339d3"],
 " for traceless symmetric (T)"
}], "Section",
 CellChangeTimes->{{3.724566106333661*^9, 3.724566174387165*^9}},
 ExpressionUUID -> "70a56648-5dff-4a7c-a918-3397063e698f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U1T", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"2", "hb"}], "-", "1"}], 
      RowBox[{"2", 
       SuperscriptBox["J", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", "8"}], ")"}], "2"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"n", "+", "6"}], ")"}], 
       SuperscriptBox["\[Epsilon]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "3"], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", 
              RowBox[{"(", 
               RowBox[{"n", "+", "6"}], ")"}]}], "+", "16"}], ")"}], 
           SubscriptBox["S", "1"]}], 
          RowBox[{"n", "+", "8"}]], "+", 
         FractionBox[
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"n", 
                 RowBox[{"(", 
                  RowBox[{"n", "+", "12"}], ")"}]}], "+", "64"}], ")"}]}], 
             "+", "136"}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], "2"]]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "+", "6"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "n"}], "+", "14"}], ")"}]}], "+", 
            RowBox[{"32", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", "n"}], "+", "22"}], ")"}], 
             SubscriptBox["S", 
              RowBox[{"-", "2"}]]}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "6"}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["J", "4"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{"n", "+", "16"}], ")"}]}], "+", "44"}], ")"}], 
            SubscriptBox["S", 
             RowBox[{"-", "2"}]]}], "+", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "3"], "+", 
              RowBox[{"8", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"24", "n"}], "+", "40"}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              SubscriptBox["S", "1"], ")"}], "2"]}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], "2"]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"22", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"492", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"4512", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"18704", "n"}], "+", "29856"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], "4"]], "+", 
         FractionBox[
          RowBox[{
           SubscriptBox["\[Zeta]", "2"], 
           RowBox[{"(", 
            RowBox[{"16", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "2"}], ")"}], "n"}]}], ")"}]}], 
          RowBox[{"n", "+", "8"}]], "+", 
         FractionBox[
          RowBox[{"4", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}], "2"], 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["n", "2"], "+", "16"}], ")"}], 
           SubscriptBox["S", "1"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"8", 
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "+", "2"}], ")"}], "gS3"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "2"}], ")"}], "gT3"}]}], ")"}]}], "n"]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.724566318611834*^9, 3.724566330630416*^9}, {
  3.740164593205903*^9, 3.740164600425151*^9}, {3.740164737179309*^9, 
  3.740164763460049*^9}, {3.7401648381333213`*^9, 3.740164976312215*^9}, {
  3.740263611089141*^9, 3.740263621148508*^9}, {3.7402636790122585`*^9, 
  3.7402636821698627`*^9}, {3.7402638016560307`*^9, 3.7402638189254646`*^9}, {
  3.740263871725316*^9, 3.740263899617789*^9}},
 ExpressionUUID -> "faeb6c9a-2486-4fad-97a4-25a4dece4b62"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],
  ExpressionUUID -> "067b09bf-e53d-4c62-b78a-83335cb946de"],
 " for antisymmetric (A)"
}], "Section",
 CellChangeTimes->{{3.724566106333661*^9, 3.724566179803103*^9}},
 ExpressionUUID -> "afc67546-4bee-4af6-8d54-293ea171eb8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U1A", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "hb"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "+", "2"}], ")"}]}], 
     RowBox[{"2", 
      SuperscriptBox["J", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"n", "+", "8"}], ")"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", 
       SuperscriptBox["\[Epsilon]", "2"]}], "-", 
      RowBox[{"4", 
       SuperscriptBox["\[Epsilon]", "3"], 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "4"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "+", "8"}], ")"}], 
          SubscriptBox["S", "1"]}], "+", 
         RowBox[{"n", 
          RowBox[{"(", 
           RowBox[{"n", "+", "2"}], ")"}]}], "+", "12"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"n", "+", "8"}], ")"}], "2"]]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "4"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{"3", 
           RowBox[{"(", 
            RowBox[{"n", "+", "2"}], ")"}]}], 
          RowBox[{
           SuperscriptBox["J", "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"46", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"696", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"3984", "n"}], "+", "7280"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], "4"]], "+", 
         FractionBox[
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}], "2"], 
           SubscriptBox["S", "1"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", 
              RowBox[{"(", 
               RowBox[{"n", "+", "6"}], ")"}]}], "+", "12"}], ")"}], 
           SuperscriptBox[
            RowBox[{"(", 
             SubscriptBox["S", "1"], ")"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}], 
           SubscriptBox["S", 
            RowBox[{"-", "2"}]]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], "2"]], "-", 
         FractionBox[
          RowBox[{
           SubscriptBox["\[Zeta]", "2"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", 
              RowBox[{"(", 
               RowBox[{"n", "+", "4"}], ")"}]}], "+", "8"}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"8", 
           RowBox[{"(", 
            RowBox[{"n", "+", "8"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"gS3", "-", "gT3"}], ")"}]}], "n"]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.724566327515588*^9, 3.724566329987803*^9}, {
  3.7401645932229147`*^9, 3.74016460044116*^9}, {3.740165024255315*^9, 
  3.740165116904808*^9}},
 ExpressionUUID -> "9103788a-c327-4732-a4bd-aca7f28263da"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "0", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "87f9056f-e761-49ec-92ea-91bf7b45b96a"],
 " for singlet (S)"
}], "Section",
 CellChangeTimes->{{3.724566106333661*^9, 3.7245661234898252`*^9}, {
  3.724566165186001*^9, 
  3.724566165186728*^9}},ExpressionUUID->"2056bfc3-c733-4661-ac95-\
09c3500afa2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U0S", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "n"], "AGFF"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "hb"}], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}]}], 
      RowBox[{"4", "n", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", "8"}], ")"}], "2"], 
       SuperscriptBox["J", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["12", 
         SuperscriptBox["J", "2"]], 
        SuperscriptBox["\[Epsilon]", "2"]}], "-", 
       RowBox[{"4", 
        SuperscriptBox["\[Epsilon]", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           SubscriptBox["\[Zeta]", "2"]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"n", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", "n"}], "+", "26"}], ")"}]}], "+", "68"}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "+", 
          FractionBox[
           SubscriptBox["S", "1"], 
           SuperscriptBox["J", "2"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "4"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"6", 
             RowBox[{"(", 
              RowBox[{"n", "+", "2"}], ")"}]}], 
            RowBox[{
             SuperscriptBox["J", "4"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"n", "+", "8"}], ")"}], "2"]}]]}], "+", 
          FractionBox[
           RowBox[{"12", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"n", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"n", 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "8"}], ")"}]}], "-", "31"}], ")"}]}], 
                 "-", "524"}], ")"}]}], "-", "1308"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "4"]}]], "+", 
          RowBox[{"6", 
           SubscriptBox["S", "3"]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             SubscriptBox["\[Zeta]", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"n", "-", "2"}], ")"}], "n"}], "+", "28"}], ")"}]}], 
            "+", 
            RowBox[{"4", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"n", "+", "2"}], ")"}], "2"], 
             SubscriptBox["S", "1"]}], "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "6"}], ")"}]}], "+", "20"}], ")"}], 
             SuperscriptBox[
              RowBox[{"(", 
               SubscriptBox["S", "1"], ")"}], "2"]}], "+", 
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", "n"}], "+", "22"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", 
                SubscriptBox["\[Zeta]", "3"]}], "-", 
               SubscriptBox["S", 
                RowBox[{"-", "2"}]]}], ")"}]}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"2", 
            SubscriptBox["\[Zeta]", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", "n"}], "+", "22"}], ")"}], 
               SubscriptBox["S", "1"]}], "+", 
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", "n"}], "+", "47"}], ")"}]}], "+", "134"}], 
             ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{"6", 
            SubscriptBox["\[Zeta]", "3"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{"n", "+", "21"}], ")"}]}], "+", "86"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"8", 
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"gS3", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "1"}], ")"}], "gT3"}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], "n"}]]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7245663372440233`*^9, 3.724566343214746*^9}, 
   3.724566387780981*^9, {3.740164593243931*^9, 3.7401646004511857`*^9}, {
   3.740165200197006*^9, 3.7401652117477064`*^9}, {3.7401652622585325`*^9, 
   3.7401653582787237`*^9}, {3.7402647321348667`*^9, 3.7402647534222713`*^9}},
 
 ExpressionUUID -> "0913f26a-6494-40fe-9010-ecdb6df6ee87"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "0", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "186a392d-7985-4724-afc5-408baeea5d15"],
 " for traceless symmetric (T)"
}], "Section",
 CellChangeTimes->{{3.724566106333661*^9, 
  3.724566175859395*^9}},ExpressionUUID->"4bab48f0-b307-4c85-aecb-\
1986d23d1be2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U0T", "=", 
   RowBox[{"AGFF", "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"2", "hb"}], "-", "1"}], 
      RowBox[{"4", 
       SuperscriptBox["J", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", "8"}], ")"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"n", "+", "6"}], ")"}]}], 
          SuperscriptBox["J", "2"]]}], 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "3"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"n", 
                  RowBox[{"(", 
                   RowBox[{"n", "+", "12"}], ")"}]}], "+", "64"}], ")"}]}], 
              "+", "136"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{"n", "+", "6"}], ")"}]}], "+", "16"}], ")"}], 
            SubscriptBox["S", "1"]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"32", 
            SubscriptBox["\[Zeta]", "2"], 
            RowBox[{"(", 
             RowBox[{"n", "+", "4"}], ")"}]}], 
           RowBox[{"n", "+", "8"}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "4"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"n", "+", "6"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "4"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["n", "2"], 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["\[Zeta]", "2"], "-", 
              RowBox[{"2", 
               SuperscriptBox[
                RowBox[{"(", 
                 SubscriptBox["S", "1"], ")"}], "2"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"12", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"n", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"n", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "n"}], "+", "45"}], ")"}]}], "+", "410"}], 
                   ")"}]}], "+", "1676"}], ")"}]}], "+", "2616"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "4"]}]], "-", 
          FractionBox[
           RowBox[{"8", 
            SubscriptBox["\[Zeta]", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "n"}], "+", "20"}], ")"}]}], "+", "44"}], ")"}], 
            SubscriptBox["S", "1"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{"4", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "2"}], ")"}], "2"], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n", "2"], "+", "16"}], ")"}], 
            SubscriptBox["S", "1"]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{"2", 
            SubscriptBox["\[Zeta]", "3"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"n", 
                  RowBox[{"(", 
                   RowBox[{"n", "+", "25"}], ")"}]}], "+", "208"}], ")"}]}], 
              "+", "516"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "2"]], "-", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"n", "+", "6"}], ")"}], 
           SubscriptBox["S", "3"]}], "+", 
          FractionBox[
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"n", 
                  RowBox[{"(", 
                   RowBox[{"n", "+", "16"}], ")"}]}], "+", "44"}], ")"}], 
               SubscriptBox["S", 
                RowBox[{"-", "2"}]]}], "-", 
              RowBox[{"2", 
               SubscriptBox["\[Zeta]", "2"], 
               RowBox[{"(", 
                RowBox[{"n", "+", "7"}], ")"}]}], "-", 
              RowBox[{"4", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", "n"}], "+", "5"}], ")"}], 
               SuperscriptBox[
                RowBox[{"(", 
                 SubscriptBox["S", "1"], ")"}], "2"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"48", 
            SubscriptBox["\[Zeta]", "3"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", "n"}], "+", "22"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"2", 
            SubscriptBox["\[Zeta]", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"n", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"33", "n"}], "+", "296"}], ")"}]}], "+", "1244"}],
                 ")"}]}], "+", "2144"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{"8", 
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "+", "2"}], ")"}], "gS3"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"n", "-", "2"}], ")"}], "gT3"}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], "n"}]]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.724566373507868*^9, 3.7245663860687017`*^9}, {
   3.7401645932739506`*^9, 3.740164600461177*^9}, {3.740165405333126*^9, 
   3.740165406182729*^9}, {3.7401654559636*^9, 3.740165495201255*^9}, {
   3.7401655290773764`*^9, 3.74016557066538*^9}, {3.7401656068960495`*^9, 
   3.740165609795106*^9}, {3.7401656752180767`*^9, 3.7401657502959957`*^9}, 
   3.740264964209695*^9},
 ExpressionUUID -> "1e3e54f8-e3f4-4e93-92aa-b8b5a6c8a6b8"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["U", 
    RowBox[{"(", "0", ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bb95e60e-14a4-478e-901a-b07c2e614539"],
 " for antisymmetric (A)"
}], "Section",
 CellChangeTimes->{{3.724566106333661*^9, 
  3.7245661811388693`*^9}},ExpressionUUID->"77eb309f-ac9a-4318-bcab-\
78cebb4f48b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U0A", "=", 
   RowBox[{
    RowBox[{"-", "AGFF"}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "hb"}], "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"n", "+", "2"}], ")"}]}], 
      RowBox[{"4", 
       SuperscriptBox["J", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"n", "+", "8"}], ")"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["4", 
         SuperscriptBox["J", "2"]], 
        SuperscriptBox["\[Epsilon]", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "3"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{"n", "+", "2"}], ")"}]}], "+", "12"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"n", "+", "4"}], ")"}], 
            SubscriptBox["S", "1"]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"16", 
            SubscriptBox["\[Zeta]", "2"]}], 
           RowBox[{"n", "+", "8"}]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "4"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"(", 
             RowBox[{"n", "+", "2"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "4"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "-", 
          FractionBox[
           RowBox[{"12", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"61", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"348", "n"}], "+", "628"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "4"]}]], "+", 
          FractionBox[
           RowBox[{"8", 
            SubscriptBox["\[Zeta]", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", "n"}], "+", "10"}], ")"}], 
            SubscriptBox["S", "1"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{"n", "-", "2"}], ")"}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "2"}], ")"}], "2"], 
            SubscriptBox["S", "1"]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"n", 
                RowBox[{"(", 
                 RowBox[{"n", "+", "6"}], ")"}]}], "+", "12"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", 
                SuperscriptBox[
                 RowBox[{"(", 
                  SubscriptBox["S", "1"], ")"}], "2"]}], "-", 
               SubscriptBox["\[Zeta]", "2"]}], ")"}]}], "+", 
            RowBox[{"4", 
             RowBox[{"(", 
              RowBox[{"n", "-", "2"}], ")"}], 
             SubscriptBox["S", 
              RowBox[{"-", "2"}]]}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"n", "+", "8"}], ")"}], "2"]}]], "+", 
          RowBox[{"2", 
           SubscriptBox["S", "3"]}], "+", 
          FractionBox[
           RowBox[{"2", 
            SubscriptBox["\[Zeta]", "2"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", "n"}], "+", "74"}], ")"}]}], "+", "224"}], 
             ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{"2", 
            SubscriptBox["\[Zeta]", "3"], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n", 
               RowBox[{"(", 
                RowBox[{"n", "+", "13"}], ")"}]}], "+", "70"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"8", 
            RowBox[{"(", 
             RowBox[{"n", "+", "8"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"gS3", "-", "gT3"}], ")"}]}], 
           RowBox[{
            SuperscriptBox["J", "2"], "n"}]]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.724566381437327*^9, 3.7245663846839533`*^9}, {
  3.7401645933039722`*^9, 3.7401646004731827`*^9}, {3.7401657811699953`*^9, 
  3.740165846359702*^9}, {3.740165929374875*^9, 3.7401659311721525`*^9}, {
  3.7401659658242607`*^9, 3.7401659794025383`*^9}, {3.7402651483857756`*^9, 
  3.7402651955562663`*^9}, {3.7402652304576874`*^9, 3.7402652596486673`*^9}},
 ExpressionUUID -> "05a20635-89a1-41f6-83e3-a5116bd3b7ba"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full CFT-data ", "Chapter",
 CellChangeTimes->{{3.724512269830925*^9, 3.7245122728060627`*^9}, 
   3.7245664670592213`*^9},ExpressionUUID->"ebefbe72-1074-4dba-b77d-\
7c6c00003879"],

Cell[CellGroupData[{

Cell["Scaling dimensions for singlet (S)", "Section",
 CellChangeTimes->{{3.724512231750924*^9, 3.7245122478526278`*^9}, {
   3.724512347263521*^9, 3.724512348295054*^9}, 3.7245123938546743`*^9, 
   3.724566125649852*^9, 
   3.7245705755460443`*^9},ExpressionUUID->"bbf21b23-52e1-4937-8599-\
9bff91fe73ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaS", "=", 
   RowBox[{"2", "+", "l", "-", "\[Epsilon]", "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", "l", "+", 
         SuperscriptBox["l", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "n"}], ")"}], " "}], 
      RowBox[{"2", " ", "l", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"8", "+", "n"}], ")"}], "2"]}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["l", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "272"}], "-", 
               RowBox[{"56", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}]}], "-", 
            RowBox[{"16", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "62"}], "-", 
               RowBox[{"11", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"272", "+", 
               RowBox[{"88", " ", "n"}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}]}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "l", "]"}]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "2"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["l", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "6"]}]]}], 
        RowBox[{"(", 
         RowBox[{"2", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "8"}], " ", "l", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "464"}], "-", 
             RowBox[{"104", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"76", "+", 
             RowBox[{"22", " ", "n"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "46144"}], "-", 
             RowBox[{"17920", " ", "n"}], "-", 
             RowBox[{"1124", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"230", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4720"}], "+", 
             RowBox[{"2576", " ", "n"}], "+", 
             RowBox[{"2352", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"454", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["l", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"226624", "+", 
             RowBox[{"136448", " ", "n"}], "+", 
             RowBox[{"34820", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"4426", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["n", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "155968"}], "-", 
             RowBox[{"66688", " ", "n"}], "-", 
             RowBox[{"6924", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"82", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"79", " ", 
              SuperscriptBox["n", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "l", "+", 
           SuperscriptBox["l", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "n"}]}], ")"}], " ", 
         SubscriptBox["\[Zeta]", "3"]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "5"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "122"}], "-", 
              RowBox[{"17", " ", "n"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"134", "+", 
              RowBox[{"47", " ", "n"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "l", "]"}]}]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"84", "+", 
           RowBox[{"64", " ", "n"}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           SuperscriptBox["n", "3"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"l", ",", "2"}], "]"}]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "2"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "l", "+", 
           SuperscriptBox["l", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"44", "+", 
           RowBox[{"32", " ", "n"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SubscriptBox["\[Zeta]", "2"], "2"]}], "+", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"1", "+", "l"}], "2"]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"2", "+", "l"}], "2"]}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "4"]}]]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7245115913344183`*^9, 3.7245115930278177`*^9}, {
  3.724512207352544*^9, 3.72451222536604*^9}, {3.7245122863408546`*^9, 
  3.724512288909116*^9}, {3.7401645933640156`*^9, 3.7401646004932156`*^9}},
 ExpressionUUID -> "94d883bb-9eb0-45c2-ab33-60fc9e63be49"]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE coefficients for the singlet (S)", "Section",
 CellChangeTimes->{{3.7245115172757893`*^9, 3.724511525346889*^9}, {
   3.7245123434552*^9, 3.724512345286517*^9}, 
   3.724566126793627*^9},ExpressionUUID->"20a149c6-ac5f-42d4-ab9d-\
3e86d1c8206c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPES", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "l"}], "]"}], "2"]}], 
     RowBox[{"n", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "l"}]}], "]"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"2", " ", "l"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], 
       FractionBox["1", 
        RowBox[{"4", " ", "l", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{"24", "+", 
         RowBox[{"12", " ", "n"}], "+", 
         RowBox[{"8", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "-", 
            RowBox[{"5", " ", "l"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "2"]}], "+", 
            SuperscriptBox["l", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"2", " ", "l"}], "]"}]}], "+", 
         RowBox[{"2", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", "l", "-", 
               SuperscriptBox["l", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"l", ",", "2"}], "]"}]}], "+", 
         RowBox[{"2", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       FractionBox[
        RowBox[{"-", "1"}], 
        RowBox[{"24", " ", 
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", "l", "]"}], "3"]}], "+", 
         RowBox[{"12", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "l", "+", 
            SuperscriptBox["l", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "3"]}], "-", 
         RowBox[{"48", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "-", "l", "-", 
               SuperscriptBox["l", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"768", "+", 
            RowBox[{"3040", " ", "l"}], "-", 
            RowBox[{"1088", " ", 
             SuperscriptBox["l", "2"]}], "-", 
            RowBox[{"1088", " ", 
             SuperscriptBox["l", "3"]}], "-", 
            RowBox[{"544", " ", 
             SuperscriptBox["l", "4"]}], "+", 
            RowBox[{"576", " ", "n"}], "+", 
            RowBox[{"2208", " ", "l", " ", "n"}], "-", 
            RowBox[{"864", " ", 
             SuperscriptBox["l", "2"], " ", "n"}], "-", 
            RowBox[{"768", " ", 
             SuperscriptBox["l", "3"], " ", "n"}], "-", 
            RowBox[{"384", " ", 
             SuperscriptBox["l", "4"], " ", "n"}], "+", 
            RowBox[{"108", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"360", " ", "l", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"198", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"108", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"54", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"8", " ", "l", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"19", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"4", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "-", 
               RowBox[{"5", " ", "l"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["l", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["l", "3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"16384", " ", 
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"32768", " ", 
             SuperscriptBox["l", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"16384", " ", 
             SuperscriptBox["l", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"8192", " ", 
             SuperscriptBox["l", "2"], " ", "n", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"16384", " ", 
             SuperscriptBox["l", "3"], " ", "n", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"8192", " ", 
             SuperscriptBox["l", "4"], " ", "n", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"1536", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"3072", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"1536", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"2", " ", "l"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1536"}], "-", 
            RowBox[{"5056", " ", "l"}], "+", 
            RowBox[{"1632", " ", 
             SuperscriptBox["l", "2"]}], "+", 
            RowBox[{"1088", " ", 
             SuperscriptBox["l", "3"]}], "+", 
            RowBox[{"544", " ", 
             SuperscriptBox["l", "4"]}], "-", 
            RowBox[{"1152", " ", "n"}], "-", 
            RowBox[{"3648", " ", "l", " ", "n"}], "+", 
            RowBox[{"1344", " ", 
             SuperscriptBox["l", "2"], " ", "n"}], "+", 
            RowBox[{"768", " ", 
             SuperscriptBox["l", "3"], " ", "n"}], "+", 
            RowBox[{"384", " ", 
             SuperscriptBox["l", "4"], " ", "n"}], "-", 
            RowBox[{"216", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"576", " ", "l", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"342", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"108", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"8", " ", "l", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"39", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "440"}], "-", 
                  RowBox[{"92", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"68", "+", 
                  RowBox[{"26", " ", "n"}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"3", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"3", " ", "l"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "3"}], "]"}]}], "+", 
            RowBox[{"6", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "3"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "6"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"76", "+", 
                RowBox[{"22", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", "l", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"346", "+", 
                RowBox[{"85", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["l", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "548"}], "-", 
                RowBox[{"404", " ", "n"}], "-", 
                RowBox[{"111", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"19", " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15288"}], "-", 
                RowBox[{"4312", " ", "n"}], "+", 
                RowBox[{"414", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"198", " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"15632", "+", 
                RowBox[{"10160", " ", "n"}], "+", 
                RowBox[{"2910", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"397", " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["n", "4"]}]}], ")"}]}]}], ")"}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "5"]}]], 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2112", "+", 
            RowBox[{"3664", " ", "l"}], "+", 
            RowBox[{"496", " ", 
             SuperscriptBox["l", "2"]}], "+", 
            RowBox[{"744", " ", "n"}], "+", 
            RowBox[{"918", " ", "l", " ", "n"}], "+", 
            RowBox[{"198", " ", 
             SuperscriptBox["l", "2"], " ", "n"}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"33", " ", "l", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"33", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2", " ", "l", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"48", " ", 
            SuperscriptBox["l", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "6"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"76", "+", 
                  RowBox[{"22", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}], "+", 
               RowBox[{"4", " ", "l", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1048", "+", 
                  RowBox[{"268", " ", "n"}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2300"}], "-", 
                  RowBox[{"366", " ", "n"}], "+", 
                  RowBox[{"47", " ", 
                   SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "46144"}], "-", 
                  RowBox[{"17920", " ", "n"}], "-", 
                  RowBox[{"1124", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"230", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "46144"}], "-", 
                  RowBox[{"17920", " ", "n"}], "-", 
                  RowBox[{"1124", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"230", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "83824"}], "-", 
                  RowBox[{"33712", " ", "n"}], "-", 
                  RowBox[{"3012", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"196", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["l", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"213184", "+", 
                  RowBox[{"128640", " ", "n"}], "+", 
                  RowBox[{"33380", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"4138", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"107", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"176", "+", 
               RowBox[{"62", " ", "n"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"548", "+", 
             RowBox[{"1404", " ", "l"}], "-", 
             RowBox[{"840", " ", 
              SuperscriptBox["l", "2"]}], "-", 
             RowBox[{"1080", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"540", " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{"420", " ", "n"}], "+", 
             RowBox[{"1004", " ", "l", " ", "n"}], "-", 
             RowBox[{"656", " ", 
              SuperscriptBox["l", "2"], " ", "n"}], "-", 
             RowBox[{"760", " ", 
              SuperscriptBox["l", "3"], " ", "n"}], "-", 
             RowBox[{"380", " ", 
              SuperscriptBox["l", "4"], " ", "n"}], "+", 
             RowBox[{"81", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"155", " ", "l", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"140", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"106", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"53", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"2", " ", "l", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"11", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "3"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "170"}], "-", 
             RowBox[{"43", " ", "n"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"2", " ", "l", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", "l", "]"}], "3"]}], 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "4"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", "l", "]"}], "4"]}], "3"], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"96", " ", 
            SuperscriptBox["l", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "6"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"76", "+", 
                  RowBox[{"22", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}], "+", 
               RowBox[{"8", " ", "l", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"920", "+", 
                  RowBox[{"236", " ", "n"}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "46144"}], "-", 
                  RowBox[{"17920", " ", "n"}], "-", 
                  RowBox[{"1124", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"230", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "46144"}], "-", 
                  RowBox[{"17920", " ", "n"}], "-", 
                  RowBox[{"1124", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"230", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "60272"}], "-", 
                  RowBox[{"22704", " ", "n"}], "-", 
                  RowBox[{"1236", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"308", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "155968"}], "-", 
                  RowBox[{"66688", " ", "n"}], "-", 
                  RowBox[{"6924", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"82", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"79", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["l", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"372032", "+", 
                  RowBox[{"229120", " ", "n"}], "+", 
                  RowBox[{"61412", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"7866", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"187", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"176", "+", 
               RowBox[{"62", " ", "n"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             SubscriptBox["\[Zeta]", "3"]}], "+", 
            RowBox[{"48", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "968"}], "-", 
               RowBox[{"2232", " ", "l"}], "+", 
               RowBox[{"1124", " ", 
                SuperscriptBox["l", "2"]}], "+", 
               RowBox[{"1080", " ", 
                SuperscriptBox["l", "3"]}], "+", 
               RowBox[{"540", " ", 
                SuperscriptBox["l", "4"]}], "-", 
               RowBox[{"744", " ", "n"}], "-", 
               RowBox[{"1584", " ", "l", " ", "n"}], "+", 
               RowBox[{"908", " ", 
                SuperscriptBox["l", "2"], " ", "n"}], "+", 
               RowBox[{"760", " ", 
                SuperscriptBox["l", "3"], " ", "n"}], "+", 
               RowBox[{"380", " ", 
                SuperscriptBox["l", "4"], " ", "n"}], "-", 
               RowBox[{"144", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"234", " ", "l", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"215", " ", 
                SuperscriptBox["l", "2"], " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"106", " ", 
                SuperscriptBox["l", "3"], " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"53", " ", 
                SuperscriptBox["l", "4"], " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["l", "2"], " ", 
                SuperscriptBox["n", "3"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["l", "3"], " ", 
                SuperscriptBox["n", "3"]}], "-", 
               RowBox[{
                SuperscriptBox["l", "4"], " ", 
                SuperscriptBox["n", "3"]}]}], ")"}], " ", 
             RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "426"}], "-", 
               RowBox[{"107", " ", "n"}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3", " ", "l", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", "l", "]"}], "3"]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"2", " ", "l"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{"(", 
           RowBox[{"1680", "+", 
            RowBox[{"3472", " ", "l"}], "-", 
            RowBox[{"1676", " ", 
             SuperscriptBox["l", "2"]}], "-", 
            RowBox[{"1080", " ", 
             SuperscriptBox["l", "3"]}], "-", 
            RowBox[{"540", " ", 
             SuperscriptBox["l", "4"]}], "+", 
            RowBox[{"1296", " ", "n"}], "+", 
            RowBox[{"2448", " ", "l", " ", "n"}], "-", 
            RowBox[{"1388", " ", 
             SuperscriptBox["l", "2"], " ", "n"}], "-", 
            RowBox[{"760", " ", 
             SuperscriptBox["l", "3"], " ", "n"}], "-", 
            RowBox[{"380", " ", 
             SuperscriptBox["l", "4"], " ", "n"}], "+", 
            RowBox[{"252", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"348", " ", "l", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"353", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"106", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"53", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"4", " ", "l", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"39", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"4", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11"}], "-", 
               RowBox[{"8", " ", "l"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["l", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}], 
              RowBox[{"4", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"8", "+", "n"}], ")"}], "2"]}]]}], "-", 
            FractionBox[
             RowBox[{"HarmonicNumber", "[", "l", "]"}], "3"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "3"]}], "+", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "4"]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{"(", 
           RowBox[{"2192", "+", 
            RowBox[{"5456", " ", "l"}], "-", 
            RowBox[{"2820", " ", 
             SuperscriptBox["l", "2"]}], "-", 
            RowBox[{"3240", " ", 
             SuperscriptBox["l", "3"]}], "-", 
            RowBox[{"1620", " ", 
             SuperscriptBox["l", "4"]}], "+", 
            RowBox[{"1680", " ", "n"}], "+", 
            RowBox[{"3888", " ", "l", " ", "n"}], "-", 
            RowBox[{"2244", " ", 
             SuperscriptBox["l", "2"], " ", "n"}], "-", 
            RowBox[{"2280", " ", 
             SuperscriptBox["l", "3"], " ", "n"}], "-", 
            RowBox[{"1140", " ", 
             SuperscriptBox["l", "4"], " ", "n"}], "+", 
            RowBox[{"324", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"588", " ", "l", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"507", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"318", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"159", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"4", " ", "l", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"45", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "-", 
               RowBox[{"17", " ", "l"}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["l", "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["l", "3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
            RowBox[{"4", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1000"}], "-", 
                  RowBox[{"252", " ", "n"}], "-", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"9", " ", "l", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["l", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"8", "+", "n"}], ")"}], "2"]}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "l"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
                RowBox[{"HarmonicNumber", "[", 
                 RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"l", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["9", "32"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"l", ",", "2"}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "16"}], "+", 
                RowBox[{"5", " ", "l"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["l", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}]}], 
             RowBox[{"8", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "6"], "-", 
            RowBox[{
             FractionBox["5", "12"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"l", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["9", "32"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"l", ",", "4"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1680"}], "-", 
            RowBox[{"3472", " ", "l"}], "+", 
            RowBox[{"1676", " ", 
             SuperscriptBox["l", "2"]}], "+", 
            RowBox[{"1080", " ", 
             SuperscriptBox["l", "3"]}], "+", 
            RowBox[{"540", " ", 
             SuperscriptBox["l", "4"]}], "-", 
            RowBox[{"1296", " ", "n"}], "-", 
            RowBox[{"2448", " ", "l", " ", "n"}], "+", 
            RowBox[{"1388", " ", 
             SuperscriptBox["l", "2"], " ", "n"}], "+", 
            RowBox[{"760", " ", 
             SuperscriptBox["l", "3"], " ", "n"}], "+", 
            RowBox[{"380", " ", 
             SuperscriptBox["l", "4"], " ", "n"}], "-", 
            RowBox[{"252", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"348", " ", "l", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"353", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"106", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"53", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"4", " ", "l", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"39", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "-", 
               RowBox[{"5", " ", "l"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["l", "2"]}], "+", 
               SuperscriptBox["l", "3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}], "2"]}], "+", 
            RowBox[{"4", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"11", "-", 
                  RowBox[{"3", " ", "l"}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["l", "2"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "+", 
               RowBox[{"2", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "l"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"HarmonicNumber", "[", 
                 RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}], "+", 
            RowBox[{"12288", " ", 
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"24576", " ", 
             SuperscriptBox["l", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"12288", " ", 
             SuperscriptBox["l", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"6144", " ", 
             SuperscriptBox["l", "2"], " ", "n", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"12288", " ", 
             SuperscriptBox["l", "3"], " ", "n", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"6144", " ", 
             SuperscriptBox["l", "4"], " ", "n", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"2304", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"2", " ", "l"}], ",", "2"}], "]"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}], 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"8", "+", "n"}], ")"}], "2"]}]]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"2", " ", "l"}], ",", "3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"2", " ", "l"}], ",", "4"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"44", "+", 
             RowBox[{"32", " ", "n"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"7", " ", "l"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"]}], "-", 
             SuperscriptBox["l", "3"], "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "-", 
                RowBox[{"3", " ", "l"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["l", "2"]}], "+", 
                SuperscriptBox["l", "3"]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "-", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "-", 
                RowBox[{"3", " ", "l"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["l", "2"]}], "+", 
                SuperscriptBox["l", "3"]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SubscriptBox["\[Zeta]", "2"], "2"]}], "+", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"1", "+", "l"}], "2"]}], "]"}], "-", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"2", "+", "l"}], "2"]}], "]"}]}], ")"}]}]}], 
            ")"}]}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "l", "+", 
             SuperscriptBox["l", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"44", "+", 
             RowBox[{"32", " ", "n"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"3", " ", 
                SubscriptBox["\[Zeta]", "3"]}], "4"]}], "-", 
             RowBox[{
              FractionBox["1", "16"], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"1", "+", "l"}], "2"]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "16"], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"2", "+", "l"}], "2"]}], "]"}]}]}], ")"}]}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.724511530219102*^9, 3.724511585054316*^9}, {
   3.7245659115328407`*^9, 3.724565922884313*^9}, 3.724565980823917*^9, {
   3.740164593571164*^9, 3.740164600603277*^9}},
 ExpressionUUID -> "60a46701-0453-4f7e-b9ca-fc81b2e44200"]
}, Closed]],

Cell[CellGroupData[{

Cell["Scaling dimensions for traceless symmetric (T)", "Section",
 CellChangeTimes->{{3.724512231750924*^9, 3.7245122478526278`*^9}, {
   3.724512347263521*^9, 3.724512368407049*^9}, 3.724512398870809*^9, 
   3.724566128041778*^9, {3.724570577319086*^9, 
   3.724570578630939*^9}},ExpressionUUID->"7535caa0-72d5-4d61-8f3b-\
937523ea7192"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaT", "=", 
   RowBox[{"2", "+", "l", "-", "\[Epsilon]", "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "n", "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "n"}], ")"}]}], 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}]}]]}], ")"}], " "}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"8", "+", "n"}], ")"}], "2"]}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "n"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "2"]}], "-", 
          RowBox[{"16", " ", "l", " ", 
           RowBox[{"(", 
            RowBox[{"124", "+", 
             RowBox[{"48", " ", "n"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "l"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"544", "+", 
             RowBox[{"384", " ", "n"}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             SuperscriptBox["n", "3"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["l", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1632", "+", 
             RowBox[{"896", " ", "n"}], "+", 
             RowBox[{"150", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "l", "]"}]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "3"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["l", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "6"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"456", "+", 
              RowBox[{"184", " ", "n"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              SuperscriptBox["n", "3"]}], ")"}]}], "+", 
           RowBox[{"8", " ", "l", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"928", "+", 
              RowBox[{"360", " ", "n"}], "+", 
              RowBox[{"42", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              SuperscriptBox["n", "3"]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9440"}], "-", 
              RowBox[{"1968", " ", "n"}], "+", 
              RowBox[{"1264", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"612", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"88", " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["n", "5"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "92288"}], "-", 
              RowBox[{"81984", " ", "n"}], "-", 
              RowBox[{"20168", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"664", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"240", " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["n", "5"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "311936"}], "-", 
              RowBox[{"278336", " ", "n"}], "-", 
              RowBox[{"71320", " ", 
               SuperscriptBox["n", "2"]}], "-", 
              RowBox[{"4136", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"496", " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["n", "5"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["l", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"453248", "+", 
              RowBox[{"358720", " ", "n"}], "+", 
              RowBox[{"106760", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"15576", " ", 
               SuperscriptBox["n", "3"]}], "+", 
              RowBox[{"1120", " ", 
               SuperscriptBox["n", "4"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["n", "5"]}]}], ")"}]}]}], ")"}]}]}], "-", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "n"}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Zeta]", "3"]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "5"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "5"]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "n"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1952"}], "-", 
              RowBox[{"804", " ", "n"}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2144", "+", 
              RowBox[{"1244", " ", "n"}], "+", 
              RowBox[{"296", " ", 
               SuperscriptBox["n", "2"]}], "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "l", "]"}]}]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"84", "+", 
           RowBox[{"28", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "n"}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"l", ",", "2"}], "]"}]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "3"]}]], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "n"}]}], ")"}]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"44", "+", 
              RowBox[{"16", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SubscriptBox["\[Zeta]", "2"], "2"]}], "+", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"1", "+", "l"}], "2"]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"2", "+", "l"}], "2"]}], "]"}]}], ")"}]}]}], 
          ")"}]}]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.724563092238649*^9, 3.724563100776979*^9}, 
   3.724565827779688*^9, {3.740164593624202*^9, 3.74016460062229*^9}},
 ExpressionUUID -> "d984f2fe-db5d-4340-9071-2654a571b65d"]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE coefficients for traceless symmetric (T)", "Section",
 CellChangeTimes->{{3.724512231750924*^9, 3.7245122478526278`*^9}, {
   3.724512347263521*^9, 3.724512400959648*^9}, 
   3.724566129129657*^9},ExpressionUUID->"ac44b2df-796a-4f1a-8001-\
5f8a3c6380b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPET", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "l"}], "]"}], "2"]}], 
     RowBox[{" ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "l"}]}], "]"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"2", " ", "l"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       FractionBox["1", 
        RowBox[{"4", " ", "l", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{"24", "+", 
         RowBox[{"4", " ", "n"}], "+", 
         RowBox[{"8", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "n"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"2", " ", "l"}], "]"}]}], "+", 
         RowBox[{"2", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"2", " ", "l"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "2"]}], "+", "n", "-", 
            RowBox[{"l", " ", "n"}], "-", 
            RowBox[{
             SuperscriptBox["l", "2"], " ", "n"}], "+", 
            RowBox[{"2", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"l", ",", "2"}], "]"}]}], "+", 
         RowBox[{"2", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "3"], 
       FractionBox["1", 
        RowBox[{"24", " ", 
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "4"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", "l", "]"}], "3"]}], "+", 
         RowBox[{"12", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "n"}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "3"]}], "-", 
         RowBox[{"48", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"32", "-", 
            RowBox[{"16", " ", "l"}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["l", "2"]}], "+", 
            RowBox[{"10", " ", "n"}], "-", 
            RowBox[{"10", " ", "l", " ", "n"}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["l", "2"], " ", "n"}], "+", 
            SuperscriptBox["n", "2"], "-", 
            RowBox[{"l", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"2", " ", "l"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1536"}], "-", 
            RowBox[{"5056", " ", "l"}], "+", 
            RowBox[{"1632", " ", 
             SuperscriptBox["l", "2"]}], "+", 
            RowBox[{"1088", " ", 
             SuperscriptBox["l", "3"]}], "+", 
            RowBox[{"544", " ", 
             SuperscriptBox["l", "4"]}], "-", 
            RowBox[{"640", " ", "n"}], "-", 
            RowBox[{"2048", " ", "l", " ", "n"}], "+", 
            RowBox[{"896", " ", 
             SuperscriptBox["l", "2"], " ", "n"}], "+", 
            RowBox[{"768", " ", 
             SuperscriptBox["l", "3"], " ", "n"}], "+", 
            RowBox[{"384", " ", 
             SuperscriptBox["l", "4"], " ", "n"}], "-", 
            RowBox[{"88", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"256", " ", "l", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"150", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"108", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"8", " ", "l", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"768", "+", 
            RowBox[{"3040", " ", "l"}], "-", 
            RowBox[{"1088", " ", 
             SuperscriptBox["l", "2"]}], "-", 
            RowBox[{"1088", " ", 
             SuperscriptBox["l", "3"]}], "-", 
            RowBox[{"544", " ", 
             SuperscriptBox["l", "4"]}], "+", 
            RowBox[{"320", " ", "n"}], "+", 
            RowBox[{"1280", " ", "l", " ", "n"}], "-", 
            RowBox[{"640", " ", 
             SuperscriptBox["l", "2"], " ", "n"}], "-", 
            RowBox[{"768", " ", 
             SuperscriptBox["l", "3"], " ", "n"}], "-", 
            RowBox[{"384", " ", 
             SuperscriptBox["l", "4"], " ", "n"}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"184", " ", "l", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"102", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"108", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"54", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"8", " ", "l", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"4", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "112"}], "-", 
               RowBox[{"34", " ", "n"}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"2", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"10", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"10", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"136", "+", 
               RowBox[{"64", " ", "n"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               SuperscriptBox["n", "3"]}], ")"}]}], "-", 
            RowBox[{"6", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"880", "+", 
               RowBox[{"352", " ", "n"}], "+", 
               RowBox[{"42", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               SuperscriptBox["n", "3"]}], ")"}]}], "-", 
            RowBox[{"3", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"10", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"10", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"32", "+", 
                  RowBox[{"10", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "3"}], "]"}]}], "+", 
            RowBox[{"6", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "n"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "3"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SuperscriptBox["l", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "6"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"456", "+", 
               RowBox[{"184", " ", "n"}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               SuperscriptBox["n", "3"]}], ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"692", "+", 
               RowBox[{"272", " ", "n"}], "+", 
               RowBox[{"33", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               SuperscriptBox["n", "3"]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1096", "+", 
               RowBox[{"1012", " ", "n"}], "+", 
               RowBox[{"338", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"67", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["n", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"61152", "+", 
               RowBox[{"35888", " ", "n"}], "+", 
               RowBox[{"7352", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"420", " ", 
                SuperscriptBox["n", "3"]}], "-", 
               RowBox[{"32", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["n", "5"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"31264", "+", 
               RowBox[{"23568", " ", "n"}], "+", 
               RowBox[{"7340", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"1252", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"113", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "5"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "5"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             RowBox[{"(", 
              RowBox[{"176", "+", 
               RowBox[{"62", " ", "n"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"992", "+", 
               RowBox[{"508", " ", "n"}], "+", 
               RowBox[{"88", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"7328", "+", 
               RowBox[{"3004", " ", "n"}], "+", 
               RowBox[{"328", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], " ", 
          SubscriptBox["\[Zeta]", "3"]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"48", " ", 
            SuperscriptBox["l", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "6"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"456", "+", 
                  RowBox[{"184", " ", "n"}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  SuperscriptBox["n", "3"]}], ")"}]}], "+", 
               RowBox[{"4", " ", "l", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2096", "+", 
                  RowBox[{"856", " ", "n"}], "+", 
                  RowBox[{"118", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "46144"}], "-", 
                  RowBox[{"17920", " ", "n"}], "-", 
                  RowBox[{"1124", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"230", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "46144"}], "-", 
                  RowBox[{"17920", " ", "n"}], "-", 
                  RowBox[{"1124", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"230", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"167648", "+", 
                  RowBox[{"108336", " ", "n"}], "+", 
                  RowBox[{"28120", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"3420", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"158", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  SuperscriptBox["n", "5"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "294400"}], "-", 
                  RowBox[{"262144", " ", "n"}], "-", 
                  RowBox[{"65912", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"3064", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"608", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["l", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"426368", "+", 
                  RowBox[{"335552", " ", "n"}], "+", 
                  RowBox[{"99528", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"14264", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"1088", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"43", " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"176", "+", 
               RowBox[{"62", " ", "n"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "-", "n", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "5"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4384", "+", 
             RowBox[{"11232", " ", "l"}], "-", 
             RowBox[{"6720", " ", 
              SuperscriptBox["l", "2"]}], "-", 
             RowBox[{"8640", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"4320", " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{"2436", " ", "n"}], "+", 
             RowBox[{"6284", " ", "l", " ", "n"}], "-", 
             RowBox[{"5080", " ", 
              SuperscriptBox["l", "2"], " ", "n"}], "-", 
             RowBox[{"7160", " ", 
              SuperscriptBox["l", "3"], " ", "n"}], "-", 
             RowBox[{"3580", " ", 
              SuperscriptBox["l", "4"], " ", "n"}], "+", 
             RowBox[{"532", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"1424", " ", "l", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"1180", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"1608", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"804", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"53", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"145", " ", "l", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"94", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"90", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"4", " ", "l", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"3", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"340", "+", 
                RowBox[{"156", " ", "n"}], "+", 
                RowBox[{"29", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", "l", "]"}], "3"]}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", "l", "]"}], "4"]}], "3"], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"96", " ", 
            SuperscriptBox["l", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "6"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"456", "+", 
                  RowBox[{"184", " ", "n"}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  SuperscriptBox["n", "3"]}], ")"}]}], "+", 
               RowBox[{"8", " ", "l", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1840", "+", 
                  RowBox[{"728", " ", "n"}], "+", 
                  RowBox[{"90", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "46144"}], "-", 
                  RowBox[{"17920", " ", "n"}], "-", 
                  RowBox[{"1124", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"230", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "46144"}], "-", 
                  RowBox[{"17920", " ", "n"}], "-", 
                  RowBox[{"1124", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"230", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "120544"}], "-", 
                  RowBox[{"73776", " ", "n"}], "-", 
                  RowBox[{"16728", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"1516", " ", 
                   SuperscriptBox["n", "3"]}], "-", 
                  RowBox[{"26", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  SuperscriptBox["n", "5"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "311936"}], "-", 
                  RowBox[{"278336", " ", "n"}], "-", 
                  RowBox[{"71320", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"4136", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"496", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["l", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"744064", "+", 
                  RowBox[{"570688", " ", "n"}], "+", 
                  RowBox[{"171720", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"26200", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"2032", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"59", " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"176", "+", 
               RowBox[{"62", " ", "n"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "n"}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["\[Zeta]", "3"]}], "+", 
            RowBox[{"48", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7744"}], "-", 
               RowBox[{"17856", " ", "l"}], "+", 
               RowBox[{"8992", " ", 
                SuperscriptBox["l", "2"]}], "+", 
               RowBox[{"8640", " ", 
                SuperscriptBox["l", "3"]}], "+", 
               RowBox[{"4320", " ", 
                SuperscriptBox["l", "4"]}], "-", 
               RowBox[{"4232", " ", "n"}], "-", 
               RowBox[{"9672", " ", "l", " ", "n"}], "+", 
               RowBox[{"6452", " ", 
                SuperscriptBox["l", "2"], " ", "n"}], "+", 
               RowBox[{"7160", " ", 
                SuperscriptBox["l", "3"], " ", "n"}], "+", 
               RowBox[{"3580", " ", 
                SuperscriptBox["l", "4"], " ", "n"}], "-", 
               RowBox[{"888", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"2008", " ", "l", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"1516", " ", 
                SuperscriptBox["l", "2"], " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"1608", " ", 
                SuperscriptBox["l", "3"], " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"804", " ", 
                SuperscriptBox["l", "4"], " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"84", " ", 
                SuperscriptBox["n", "3"]}], "-", 
               RowBox[{"178", " ", "l", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"135", " ", 
                SuperscriptBox["l", "2"], " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"90", " ", 
                SuperscriptBox["l", "3"], " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["l", "4"], " ", 
                SuperscriptBox["n", "3"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"4", " ", "l", " ", 
                SuperscriptBox["n", "4"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["l", "2"], " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["l", "3"], " ", 
                SuperscriptBox["n", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["l", "4"], " ", 
                SuperscriptBox["n", "4"]}]}], ")"}], " ", 
             RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "852"}], "-", 
               RowBox[{"380", " ", "n"}], "-", 
               RowBox[{"65", " ", 
                SuperscriptBox["n", "2"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"3", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "n"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", "l", "]"}], "3"]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"2", " ", "l"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1680", "+", 
             RowBox[{"3472", " ", "l"}], "-", 
             RowBox[{"1676", " ", 
              SuperscriptBox["l", "2"]}], "-", 
             RowBox[{"1080", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"540", " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{"688", " ", "n"}], "+", 
             RowBox[{"1376", " ", "l", " ", "n"}], "-", 
             RowBox[{"924", " ", 
              SuperscriptBox["l", "2"], " ", "n"}], "-", 
             RowBox[{"760", " ", 
              SuperscriptBox["l", "3"], " ", "n"}], "-", 
             RowBox[{"380", " ", 
              SuperscriptBox["l", "4"], " ", "n"}], "+", 
             RowBox[{"92", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"164", " ", "l", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"153", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"106", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"53", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"4", " ", "l", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"4", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "176"}], "-", 
                RowBox[{"54", " ", "n"}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"3", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"16", "+", 
                   RowBox[{"10", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["l", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"16", "+", 
                   RowBox[{"10", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{"2", " ", "l"}], "]"}], "2"]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"12", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "2"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "n"}], ")"}]}], "+", 
             RowBox[{"4", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{"2", " ", "l"}], "]"}], "3"]}]}], "+", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "4"]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "5"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"17536", "+", 
             RowBox[{"43648", " ", "l"}], "-", 
             RowBox[{"22560", " ", 
              SuperscriptBox["l", "2"]}], "-", 
             RowBox[{"25920", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"12960", " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{"9744", " ", "n"}], "+", 
             RowBox[{"24208", " ", "l", " ", "n"}], "-", 
             RowBox[{"16740", " ", 
              SuperscriptBox["l", "2"], " ", "n"}], "-", 
             RowBox[{"21480", " ", 
              SuperscriptBox["l", "3"], " ", "n"}], "-", 
             RowBox[{"10740", " ", 
              SuperscriptBox["l", "4"], " ", "n"}], "+", 
             RowBox[{"2128", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"5344", " ", "l", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"3916", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4824", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"2412", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"212", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"516", " ", "l", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"331", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"270", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"135", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"12", " ", "l", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "5"], " ", 
              SuperscriptBox[
               RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "-", 
             RowBox[{"2", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"16", "+", 
                   RowBox[{"10", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}], ")"}]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["l", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"16", "+", 
                   RowBox[{"10", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"208", "+", 
                   RowBox[{"66", " ", "n"}], "+", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "5"], " ", 
              SuperscriptBox[
               RowBox[{"HarmonicNumber", "[", 
                RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
             RowBox[{"4", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"2000", "-", 
                RowBox[{"1152", " ", "l"}], "-", 
                RowBox[{"1152", " ", 
                 SuperscriptBox["l", "2"]}], "+", 
                RowBox[{"912", " ", "n"}], "-", 
                RowBox[{"864", " ", "l", " ", "n"}], "-", 
                RowBox[{"864", " ", 
                 SuperscriptBox["l", "2"], " ", "n"}], "+", 
                RowBox[{"166", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"162", " ", "l", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"162", " ", 
                 SuperscriptBox["l", "2"], " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"11", " ", 
                 SuperscriptBox["n", "3"]}], "-", 
                RowBox[{"9", " ", "l", " ", 
                 SuperscriptBox["n", "3"]}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["l", "2"], " ", 
                 SuperscriptBox["n", "3"]}], "+", 
                RowBox[{"6", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
                 RowBox[{"HarmonicNumber", "[", 
                  RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"l", ",", "2"}], "]"}]}]}], "+", 
         RowBox[{
          FractionBox["9", "32"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"l", ",", "2"}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"5", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", 
                 RowBox[{"10", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"16", "+", 
                 RowBox[{"10", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"32", "+", 
                 RowBox[{"10", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}]}]}], 
             RowBox[{"8", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "3"]}]], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "6"], "-", 
            RowBox[{
             FractionBox["5", "12"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"l", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["9", "32"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"l", ",", "4"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1680"}], "-", 
             RowBox[{"3472", " ", "l"}], "+", 
             RowBox[{"1676", " ", 
              SuperscriptBox["l", "2"]}], "+", 
             RowBox[{"1080", " ", 
              SuperscriptBox["l", "3"]}], "+", 
             RowBox[{"540", " ", 
              SuperscriptBox["l", "4"]}], "-", 
             RowBox[{"688", " ", "n"}], "-", 
             RowBox[{"1376", " ", "l", " ", "n"}], "+", 
             RowBox[{"924", " ", 
              SuperscriptBox["l", "2"], " ", "n"}], "+", 
             RowBox[{"760", " ", 
              SuperscriptBox["l", "3"], " ", "n"}], "+", 
             RowBox[{"380", " ", 
              SuperscriptBox["l", "4"], " ", "n"}], "-", 
             RowBox[{"92", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"164", " ", "l", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"153", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"106", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"53", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"4", " ", "l", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "+", 
             RowBox[{"6", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["l", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "n"}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "n"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"HarmonicNumber", "[", 
                RowBox[{"2", " ", "l"}], "]"}], "2"]}], "+", 
             RowBox[{"4", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"176", "-", 
                RowBox[{"48", " ", "l"}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["l", "2"]}], "+", 
                RowBox[{"54", " ", "n"}], "-", 
                RowBox[{"30", " ", "l", " ", "n"}], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["l", "2"], " ", "n"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"3", " ", "l", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["l", "2"], " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"2", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"8", "+", "n"}], ")"}], "3"], " ", 
                 RowBox[{"HarmonicNumber", "[", 
                  RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}]}], "+", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"2", " ", "l"}], ",", "2"}], "]"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"6", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "2"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "n"}], ")"}]}], "-", 
             RowBox[{"4", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
             RowBox[{"2", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"2", " ", "l"}], ",", "3"}], "]"}]}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"2", " ", "l"}], ",", "4"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "176"}], "-", 
             RowBox[{"308", " ", "l"}], "+", 
             RowBox[{"88", " ", 
              SuperscriptBox["l", "2"]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"40", " ", "n"}], "-", 
             RowBox[{"64", " ", "l", " ", "n"}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["l", "2"], " ", "n"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["l", "3"], " ", "n"}], "+", 
             RowBox[{"l", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "n"}]}], ")"}]}], "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"44", "+", 
                   RowBox[{"16", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["l", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"44", "+", 
                   RowBox[{"16", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"22", "+", 
                   RowBox[{"5", " ", "n"}]}], ")"}]}], "+", 
                RowBox[{"l", " ", 
                 RowBox[{"(", 
                  RowBox[{"44", "+", 
                   RowBox[{"16", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["l", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"44", "+", 
                   RowBox[{"16", " ", "n"}], "+", 
                   SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SubscriptBox["\[Zeta]", "2"], "2"]}], "+", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"1", "+", "l"}], "2"]}], "]"}], "-", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"2", "+", "l"}], "2"]}], "]"}]}], ")"}]}]}], 
            ")"}]}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "n"}]}], ")"}]}], "+", 
             RowBox[{"l", " ", 
              RowBox[{"(", 
               RowBox[{"44", "+", 
                RowBox[{"16", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"44", "+", 
                RowBox[{"16", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"3", " ", 
                SubscriptBox["\[Zeta]", "3"]}], "4"]}], "-", 
             RowBox[{
              FractionBox["1", "16"], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"1", "+", "l"}], "2"]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "16"], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"2", "+", "l"}], "2"]}], "]"}]}]}], ")"}]}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.724564720396618*^9, 3.724564732413509*^9}, {
   3.724565079579479*^9, 3.724565084158716*^9}, 3.724565824875469*^9, {
   3.7401645936512184`*^9, 3.7401646007323704`*^9}},
 ExpressionUUID -> "7da33b61-4438-4e36-8247-1dad36223f85"]
}, Closed]],

Cell[CellGroupData[{

Cell["Scaling dimensions for antisymmetric (A)", "Section",
 CellChangeTimes->{{3.724512231750924*^9, 3.7245122478526278`*^9}, {
   3.724512347263521*^9, 3.7245123997752523`*^9}, 3.7245661303536377`*^9, 
   3.7245705807192507`*^9},ExpressionUUID->"9e3f6b31-9ac7-4553-83e8-\
19b88b872876"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaA", "=", 
   RowBox[{"2", "+", "l", "-", "\[Epsilon]", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "l", "+", 
        SuperscriptBox["l", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "n"}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"2", " ", "l", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"8", "+", "n"}], ")"}], "2"]}]], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"8", " ", 
           SuperscriptBox["l", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
            RowBox[{"16", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"26", "+", 
               RowBox[{"7", " ", "n"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["l", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "272"}], "-", 
               RowBox[{"56", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"368", "+", 
               RowBox[{"72", " ", "n"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}]}]}]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "l", "]"}]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "3"]}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"32", " ", 
           SuperscriptBox["l", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "6"]}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"68", "+", 
               RowBox[{"18", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}]}], "+", 
            RowBox[{"8", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"168", "+", 
               RowBox[{"44", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6096"}], "-", 
               RowBox[{"3184", " ", "n"}], "-", 
               RowBox[{"280", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"62", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["l", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "46144"}], "-", 
               RowBox[{"17920", " ", "n"}], "-", 
               RowBox[{"1124", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"230", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["l", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "144960"}], "-", 
               RowBox[{"57472", " ", "n"}], "-", 
               RowBox[{"4300", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"338", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["n", "4"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["l", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"85824", "+", 
               RowBox[{"37120", " ", "n"}], "+", 
               RowBox[{"6724", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"1066", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox["n", "4"]}]}], ")"}]}]}], ")"}]}]}]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         SubscriptBox["\[Zeta]", "2"]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l", "+", 
           SuperscriptBox["l", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"44", "+", 
           RowBox[{"32", " ", "n"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         SubscriptBox["\[Zeta]", "3"]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
           RowBox[{"9", " ", "l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32"}], "-", 
              RowBox[{"6", " ", "n"}], "+", 
              SuperscriptBox["n", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"224", "+", 
              RowBox[{"74", " ", "n"}], "+", 
              RowBox[{"17", " ", 
               SuperscriptBox["n", "2"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", "l", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "-", 
           RowBox[{"4", " ", "n"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "4"]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "n"}], ")"}], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"l", ",", "2"}], "]"}]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "3"]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["n", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             SubscriptBox["\[Zeta]", "2"], "2"]}], "+", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"1", "+", "l"}], "2"]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                FractionBox[
                 RowBox[{"2", "+", "l"}], "2"]}], "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "4"]}]]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.724564897460095*^9, 3.724564921757655*^9}, {
  3.724565821520157*^9, 3.724565822332446*^9}, {3.740164593701254*^9, 
  3.7401646007523813`*^9}},
 ExpressionUUID -> "80585fc1-8862-4c76-99f5-6b2c55274840"]
}, Closed]],

Cell[CellGroupData[{

Cell["OPE coefficients for antisymmetric (A)", "Section",
 CellChangeTimes->{{3.724512403723987*^9, 3.7245124163749638`*^9}, 
   3.724566132201746*^9},ExpressionUUID->"31147af1-23e1-4d69-8890-\
d8a9fa8d1019"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OPEA", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "l"}], "]"}], "2"]}], 
      RowBox[{" ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "l"}]}], "]"}]}]]}], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"2", " ", "l"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       FractionBox["1", 
        RowBox[{"4", " ", "l", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"4", " ", "n"}], "+", 
         RowBox[{"8", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "l", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "2"]}], "+", 
            SuperscriptBox["l", "3"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"2", " ", "l"}], "]"}]}], "+", 
         RowBox[{"2", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "l", "-", 
               SuperscriptBox["l", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}]}], "+", 
            RowBox[{"2", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"l", ",", "2"}], "]"}]}], "+", 
         RowBox[{"2", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       FractionBox["1", 
        RowBox[{"24", " ", 
         SuperscriptBox["l", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", "l", "]"}], "3"]}], "+", 
         RowBox[{"12", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "l", "+", 
            SuperscriptBox["l", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["l", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "3"]}], "-", 
         RowBox[{"48", " ", "l", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "n"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "-", "n", "+", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", "n"}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", "n"}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"256", "+", 
            RowBox[{"1184", " ", "l"}], "-", 
            RowBox[{"640", " ", 
             SuperscriptBox["l", "2"]}], "-", 
            RowBox[{"1088", " ", 
             SuperscriptBox["l", "3"]}], "-", 
            RowBox[{"544", " ", 
             SuperscriptBox["l", "4"]}], "+", 
            RowBox[{"192", " ", "n"}], "+", 
            RowBox[{"928", " ", "l", " ", "n"}], "-", 
            RowBox[{"448", " ", 
             SuperscriptBox["l", "2"], " ", "n"}], "-", 
            RowBox[{"768", " ", 
             SuperscriptBox["l", "3"], " ", "n"}], "-", 
            RowBox[{"384", " ", 
             SuperscriptBox["l", "4"], " ", "n"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"184", " ", "l", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"108", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"54", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"8", " ", "l", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"4", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"16", "+", 
               RowBox[{"10", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "20"}], "-", 
               RowBox[{"3", " ", "n"}], "+", 
               RowBox[{"2", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", "n"}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", "n"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"16384", " ", 
             SuperscriptBox["l", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"32768", " ", 
             SuperscriptBox["l", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"16384", " ", 
             SuperscriptBox["l", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"8192", " ", 
             SuperscriptBox["l", "2"], " ", "n", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"16384", " ", 
             SuperscriptBox["l", "3"], " ", "n", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"8192", " ", 
             SuperscriptBox["l", "4"], " ", "n", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"1536", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"3072", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"1536", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"256", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "l"}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"2", " ", "l"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "512"}], "-", 
            RowBox[{"1856", " ", "l"}], "+", 
            RowBox[{"736", " ", 
             SuperscriptBox["l", "2"]}], "+", 
            RowBox[{"1088", " ", 
             SuperscriptBox["l", "3"]}], "+", 
            RowBox[{"544", " ", 
             SuperscriptBox["l", "4"]}], "-", 
            RowBox[{"384", " ", "n"}], "-", 
            RowBox[{"1408", " ", "l", " ", "n"}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["l", "2"], " ", "n"}], "+", 
            RowBox[{"768", " ", 
             SuperscriptBox["l", "3"], " ", "n"}], "+", 
            RowBox[{"384", " ", 
             SuperscriptBox["l", "4"], " ", "n"}], "-", 
            RowBox[{"72", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"256", " ", "l", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"86", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"108", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"8", " ", "l", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{
             SuperscriptBox["l", "4"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"12", "+", 
                  RowBox[{"2", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}], "-", 
               RowBox[{"l", " ", 
                RowBox[{"(", 
                 RowBox[{"168", "+", 
                  RowBox[{"44", " ", "n"}], "+", 
                  SuperscriptBox["n", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"3", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"16", "+", 
               RowBox[{"10", " ", "n"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "n"}], ")"}]}], "+", 
               RowBox[{"3", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", "n"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"8", "+", "n"}], ")"}]}]}], ")"}], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "2"}], "]"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"l", ",", "3"}], "]"}]}], "+", 
            RowBox[{"6", " ", "l", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{
               RowBox[{"2", " ", "l"}], ",", "3"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{"4", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "6"]}]], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{"68", "+", 
                 RowBox[{"18", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", "l", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"118", "+", 
                 RowBox[{"31", " ", "n"}], "+", 
                 SuperscriptBox["n", "2"]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["l", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"204", "+", 
                 RowBox[{"116", " ", "n"}], "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8296"}], "-", 
                 RowBox[{"4248", " ", "n"}], "-", 
                 RowBox[{"590", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 SuperscriptBox["n", "4"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["l", "3"], " ", 
               RowBox[{"(", 
                RowBox[{"3248", "+", 
                 RowBox[{"1520", " ", "n"}], "+", 
                 RowBox[{"458", " ", 
                  SuperscriptBox["n", "2"]}], "+", 
                 RowBox[{"99", " ", 
                  SuperscriptBox["n", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["n", "4"]}]}], ")"}]}]}], ")"}]}]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}], " ", 
           SubscriptBox["\[Zeta]", "2"]}], 
          RowBox[{"l", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "4"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"328", "+", 
             RowBox[{"64", " ", "l"}], "+", 
             RowBox[{"76", " ", "n"}], "+", 
             RowBox[{"16", " ", "l", " ", "n"}], "+", 
             SuperscriptBox["n", "2"], "+", 
             RowBox[{"l", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           SubscriptBox["\[Zeta]", "3"]}], 
          RowBox[{"l", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "5"]}]], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"48", " ", 
            SuperscriptBox["l", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "6"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"136", "+", 
                  RowBox[{"104", " ", "n"}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  SuperscriptBox["n", "3"]}], ")"}]}], "+", 
               RowBox[{"4", " ", "l", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"736", "+", 
                  RowBox[{"576", " ", "n"}], "+", 
                  RowBox[{"114", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"79776", "+", 
                  RowBox[{"83568", " ", "n"}], "+", 
                  RowBox[{"29432", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"4164", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"186", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  SuperscriptBox["n", "5"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "92288"}], "-", 
                  RowBox[{"81984", " ", "n"}], "-", 
                  RowBox[{"20168", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"664", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"240", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "92288"}], "-", 
                  RowBox[{"81984", " ", "n"}], "-", 
                  RowBox[{"20168", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"664", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"240", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "283392"}], "-", 
                  RowBox[{"252928", " ", "n"}], "-", 
                  RowBox[{"63288", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"2808", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"544", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["l", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"156544", "+", 
                  RowBox[{"143808", " ", "n"}], "+", 
                  RowBox[{"44744", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"7736", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"960", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"43", " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             SubscriptBox["\[Zeta]", "2"]}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"352", "+", 
               RowBox[{"300", " ", "n"}], "+", 
               RowBox[{"72", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "3"]}]}], ")"}], " ", 
             SubscriptBox["\[Zeta]", "3"]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "5"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1568", "+", 
             RowBox[{"4928", " ", "l"}], "-", 
             RowBox[{"4704", " ", 
              SuperscriptBox["l", "2"]}], "-", 
             RowBox[{"8640", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"4320", " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{"1444", " ", "n"}], "+", 
             RowBox[{"4644", " ", "l", " ", "n"}], "-", 
             RowBox[{"3888", " ", 
              SuperscriptBox["l", "2"], " ", "n"}], "-", 
             RowBox[{"7160", " ", 
              SuperscriptBox["l", "3"], " ", "n"}], "-", 
             RowBox[{"3580", " ", 
              SuperscriptBox["l", "4"], " ", "n"}], "+", 
             RowBox[{"420", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"1372", " ", "l", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"912", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"1608", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"804", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"49", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"149", " ", "l", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"78", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"90", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"4", " ", "l", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "70"}], "-", 
             RowBox[{"23", " ", "n"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"2", " ", "l", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", "l", "]"}], "3"]}], 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "4"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", "l", "]"}], "4"]}], "3"], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"96", " ", 
            SuperscriptBox["l", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "6"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"136", "+", 
                  RowBox[{"104", " ", "n"}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  SuperscriptBox["n", "3"]}], ")"}]}], "+", 
               RowBox[{"8", " ", "l", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"608", "+", 
                  RowBox[{"464", " ", "n"}], "+", 
                  RowBox[{"86", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["n", "3"]}]}], ")"}]}], "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "54688"}], "-", 
                  RowBox[{"55344", " ", "n"}], "-", 
                  RowBox[{"18232", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"2228", " ", 
                   SuperscriptBox["n", "3"]}], "-", 
                  RowBox[{"54", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  SuperscriptBox["n", "5"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", "l"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "92288"}], "-", 
                  RowBox[{"81984", " ", "n"}], "-", 
                  RowBox[{"20168", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"664", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"240", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "289920"}], "-", 
                  RowBox[{"259904", " ", "n"}], "-", 
                  RowBox[{"66072", " ", 
                   SuperscriptBox["n", "2"]}], "-", 
                  RowBox[{"3624", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"368", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["l", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"224896", "+", 
                  RowBox[{"210240", " ", "n"}], "+", 
                  RowBox[{"69832", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"13784", " ", 
                   SuperscriptBox["n", "3"]}], "+", 
                  RowBox[{"1776", " ", 
                   SuperscriptBox["n", "4"]}], "+", 
                  RowBox[{"59", " ", 
                   SuperscriptBox["n", "5"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["n", "2"]}], ")"}], " ", 
             SubscriptBox["\[Zeta]", "2"]}], "+", 
            RowBox[{"1152", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "l", "+", 
               SuperscriptBox["l", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"352", "+", 
               RowBox[{"300", " ", "n"}], "+", 
               RowBox[{"72", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["n", "3"]}]}], ")"}], " ", 
             SubscriptBox["\[Zeta]", "3"]}], "-", 
            RowBox[{"48", " ", "l", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1312", "+", 
               RowBox[{"532", " ", "n"}], "+", 
               RowBox[{"70", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["n", "3"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["l", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2160"}], "-", 
                  RowBox[{"710", " ", "n"}], "-", 
                  RowBox[{"47", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  SuperscriptBox["n", "3"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["l", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2160"}], "-", 
                  RowBox[{"710", " ", "n"}], "-", 
                  RowBox[{"47", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  SuperscriptBox["n", "3"]}], ")"}]}], "+", 
               RowBox[{"2", " ", "l", " ", 
                RowBox[{"(", 
                 RowBox[{"1848", "+", 
                  RowBox[{"770", " ", "n"}], "+", 
                  RowBox[{"89", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["n", "3"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2560", "+", 
                  RowBox[{"834", " ", "n"}], "+", 
                  RowBox[{"93", " ", 
                   SuperscriptBox["n", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["n", "3"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "-", 
            RowBox[{"96", " ", 
             SuperscriptBox["l", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "166"}], "-", 
               RowBox[{"51", " ", "n"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["n", "2"]}], "+", 
               RowBox[{"3", " ", "l", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["l", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}], "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "-", 
            RowBox[{"128", " ", 
             SuperscriptBox["l", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"HarmonicNumber", "[", "l", "]"}], "3"]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"2", " ", "l"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["l", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "540"}], "-", 
                RowBox[{"380", " ", "n"}], "-", 
                RowBox[{"53", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                SuperscriptBox["n", "3"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["l", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "540"}], "-", 
                RowBox[{"380", " ", "n"}], "-", 
                RowBox[{"53", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                SuperscriptBox["n", "3"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"132", "+", 
                RowBox[{"100", " ", "n"}], "+", 
                RowBox[{"19", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                SuperscriptBox["n", "3"]}], ")"}]}], "+", 
             RowBox[{"4", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"332", "+", 
                RowBox[{"252", " ", "n"}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                SuperscriptBox["n", "3"]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"748", "+", 
                RowBox[{"524", " ", "n"}], "+", 
                RowBox[{"89", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["n", "3"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"16", "+", 
                RowBox[{"10", " ", "n"}], "+", 
                SuperscriptBox["n", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "32"}], "-", 
                RowBox[{"5", " ", "n"}], "+", 
                RowBox[{"3", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["l", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"HarmonicNumber", "[", 
             RowBox[{"2", " ", "l"}], "]"}], "2"]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}], 
              RowBox[{"4", " ", "l", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"8", "+", "n"}], ")"}], "2"]}]]}], "-", 
            FractionBox[
             RowBox[{"HarmonicNumber", "[", "l", "]"}], "3"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "3"]}], "+", 
         RowBox[{
          FractionBox["1", "24"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"2", " ", "l"}], "]"}], "4"]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "5"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"6272", "+", 
             RowBox[{"18944", " ", "l"}], "-", 
             RowBox[{"14496", " ", 
              SuperscriptBox["l", "2"]}], "-", 
             RowBox[{"25920", " ", 
              SuperscriptBox["l", "3"]}], "-", 
             RowBox[{"12960", " ", 
              SuperscriptBox["l", "4"]}], "+", 
             RowBox[{"5776", " ", "n"}], "+", 
             RowBox[{"17712", " ", "l", " ", "n"}], "-", 
             RowBox[{"11972", " ", 
              SuperscriptBox["l", "2"], " ", "n"}], "-", 
             RowBox[{"21480", " ", 
              SuperscriptBox["l", "3"], " ", "n"}], "-", 
             RowBox[{"10740", " ", 
              SuperscriptBox["l", "4"], " ", "n"}], "+", 
             RowBox[{"1680", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"5136", " ", "l", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"2844", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4824", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"2412", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"196", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"532", " ", "l", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"267", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"270", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"135", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"12", " ", "l", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "5"], " ", 
              SuperscriptBox[
               RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "-", 
             RowBox[{"2", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["l", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"40", "+", 
                   RowBox[{"7", " ", "n"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "5"], " ", 
              SuperscriptBox[
               RowBox[{"HarmonicNumber", "[", 
                RowBox[{"2", " ", "l"}], "]"}], "2"]}], "-", 
             RowBox[{"4", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "408"}], "-", 
                   RowBox[{"132", " ", "n"}], "-", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["n", "2"]}], "+", 
                   RowBox[{"9", " ", "l", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"8", "+", "n"}], ")"}], "2"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["l", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"8", "+", "n"}], ")"}], "2"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
                 RowBox[{"HarmonicNumber", "[", 
                  RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"l", ",", "2"}], "]"}]}]}], "+", 
         RowBox[{
          FractionBox["9", "32"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{"l", ",", "2"}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "8"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "n"}], ")"}]}], "+", 
                RowBox[{"5", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["l", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"8", "+", "n"}], ")"}]}]}], ")"}]}], 
             RowBox[{"8", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "3"]}]], "+", 
            FractionBox[
             RowBox[{"5", " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "6"], "-", 
            RowBox[{
             FractionBox["5", "12"], " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"l", ",", "3"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["9", "32"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"l", ",", "4"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", 
            SuperscriptBox["l", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["l", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"540", "+", 
                RowBox[{"380", " ", "n"}], "+", 
                RowBox[{"53", " ", 
                 SuperscriptBox["n", "2"]}], "-", 
                SuperscriptBox["n", "3"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "540"}], "-", 
                RowBox[{"380", " ", "n"}], "-", 
                RowBox[{"53", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                SuperscriptBox["n", "3"]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"132", "+", 
                RowBox[{"100", " ", "n"}], "+", 
                RowBox[{"19", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                SuperscriptBox["n", "3"]}], ")"}]}], "-", 
             RowBox[{"4", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"332", "+", 
                RowBox[{"252", " ", "n"}], "+", 
                RowBox[{"45", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                SuperscriptBox["n", "3"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"748", "+", 
                RowBox[{"524", " ", "n"}], "+", 
                RowBox[{"89", " ", 
                 SuperscriptBox["n", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["n", "3"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"HarmonicNumber", "[", "l", "]"}], "2"]}], "+", 
             RowBox[{"6", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "l", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["l", "2"]}], "+", 
                SuperscriptBox["l", "3"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "2"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"8", "+", "n"}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"HarmonicNumber", "[", 
                RowBox[{"2", " ", "l"}], "]"}], "2"]}], "+", 
             RowBox[{"4", " ", "l", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"8", "+", "n"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", "n"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "32"}], "-", 
                   RowBox[{"5", " ", "n"}], "+", 
                   RowBox[{"3", " ", "l", " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "n"}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["l", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "n"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "l", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"8", "+", "n"}], ")"}], "3"], " ", 
                 RowBox[{"HarmonicNumber", "[", 
                  RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"12288", " ", 
              SuperscriptBox["l", "2"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"24576", " ", 
              SuperscriptBox["l", "3"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"12288", " ", 
              SuperscriptBox["l", "4"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"6144", " ", 
              SuperscriptBox["l", "2"], " ", "n", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"12288", " ", 
              SuperscriptBox["l", "3"], " ", "n", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"6144", " ", 
              SuperscriptBox["l", "4"], " ", "n", " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"1152", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"2304", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"1152", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "2"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "3"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "2"], " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["l", "3"], " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["l", "4"], " ", 
              SuperscriptBox["n", "4"], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"l", ",", "2"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"2", " ", "l"}], ",", "2"}], "]"}]}]}], "+", 
         RowBox[{
          FractionBox["1", "8"], " ", 
          SuperscriptBox[
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"2", " ", "l"}], ",", "2"}], "]"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "l", "+", 
                 SuperscriptBox["l", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "n"}], ")"}]}], 
              RowBox[{"l", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "l"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"8", "+", "n"}], ")"}], "2"]}]]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"HarmonicNumber", "[", 
              RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"2", " ", "l"}], ",", "3"}], "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{
            RowBox[{"2", " ", "l"}], ",", "4"}], "]"}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"l", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"8", "+", "n"}], ")"}], "4"]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", "l", "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "l"}], ")"}], " ", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"2", " ", "l"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               SubscriptBox["\[Zeta]", "2"], "2"]}], "+", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"1", "+", "l"}], "2"]}], "]"}], "-", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  FractionBox[
                   RowBox[{"2", "+", "l"}], "2"]}], "]"}]}], ")"}]}]}], 
            ")"}]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["n", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"3", " ", 
                SubscriptBox["\[Zeta]", "3"]}], "4"]}], "-", 
             RowBox[{
              FractionBox["1", "16"], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"1", "+", "l"}], "2"]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "16"], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                FractionBox[
                 RowBox[{"2", "+", "l"}], "2"]}], "]"}]}]}], ")"}]}], 
          RowBox[{"l", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "l"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"8", "+", "n"}], ")"}], "4"]}]]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.7245658165450287`*^9, {3.7245662782853813`*^9, 3.724566287260475*^9}, {
   3.724566915469037*^9, 3.724566936859617*^9}, {3.7401645938403554`*^9, 
   3.740164600418144*^9}},
 ExpressionUUID -> "bebe2e69-fb14-4feb-b181-18e3480a046f"]
}, Closed]]
}, Open  ]],

Cell["End", "Chapter",
 CellChangeTimes->{{3.724565994016891*^9, 
  3.724565994353362*^9}},ExpressionUUID->"fb12e338-c89d-45fa-9be2-\
8764dcdd6e25"]
}, Open  ]]
},
WindowSize->{767, 727},
WindowMargins->{{0, Automatic}, {Automatic, 42}},
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 399, 11, 98, "Title",ExpressionUUID->"ace36d89-d002-4e8b-9762-92c9ecdeff58"],
Cell[CellGroupData[{
Cell[1004, 37, 825, 24, 117, "Chapter",ExpressionUUID->"fe5ccfa7-2bba-4dca-a78c-249f1709a78b"],
Cell[CellGroupData[{
Cell[1854, 65, 369, 11, 68, "Section",ExpressionUUID->"4268c8d3-3671-4b70-aa3e-7cabeaaf2be0"],
Cell[2226, 78, 603, 20, 55, "Input",ExpressionUUID->"4b21611f-c836-4a13-8516-40614a05a468"]
}, Closed]],
Cell[CellGroupData[{
Cell[2866, 103, 347, 9, 54, "Section",ExpressionUUID->"f1b049d4-3d45-4c87-951a-17d682572711"],
Cell[3216, 114, 598, 19, 55, "Input",ExpressionUUID->"1d0604c6-c950-4066-8bd0-5c2432e14c73"]
}, Closed]],
Cell[CellGroupData[{
Cell[3851, 138, 341, 9, 54, "Section",ExpressionUUID->"054cce1b-72d6-4275-b22c-c5fb43e6160b"],
Cell[4195, 149, 631, 20, 55, "Input",ExpressionUUID->"34b7795d-71e5-4910-9af9-18af0f1395e8"]
}, Closed]],
Cell[CellGroupData[{
Cell[4863, 174, 386, 10, 54, "Section",ExpressionUUID->"b95393b2-a198-43fe-94e0-e366f4ac43b8"],
Cell[5252, 186, 3855, 119, 243, "Input",ExpressionUUID->"300a95e1-973b-4d57-a5c5-65fb2790c605"]
}, Closed]],
Cell[CellGroupData[{
Cell[9144, 310, 347, 9, 54, "Section",ExpressionUUID->"70a56648-5dff-4a7c-a918-3397063e698f"],
Cell[9494, 321, 5225, 155, 308, "Input",ExpressionUUID->"5315de2a-fe46-40e6-aa71-347250e5d496"]
}, Closed]],
Cell[CellGroupData[{
Cell[14756, 481, 341, 9, 54, "Section",ExpressionUUID->"afc67546-4bee-4af6-8d54-293ea171eb8f"],
Cell[15100, 492, 3958, 123, 233, "Input",ExpressionUUID->"6e970574-bad6-4307-b0a7-b3548cb0a54b"]
}, Closed]],
Cell[CellGroupData[{
Cell[19095, 620, 418, 12, 54, "Section",ExpressionUUID->"2056bfc3-c733-4661-ac95-09c3500afa2c"],
Cell[19516, 634, 5553, 165, 332, "Input",ExpressionUUID->"02c378c7-78a9-4780-9eb0-61585fbb9de7"]
}, Closed]],
Cell[CellGroupData[{
Cell[25106, 804, 379, 11, 54, "Section",ExpressionUUID->"4bab48f0-b307-4c85-aecb-1986d23d1be2"],
Cell[25488, 817, 7946, 232, 371, "Input",ExpressionUUID->"c75a48ea-fb73-493f-bb16-2b77fc22866e"]
}, Closed]],
Cell[CellGroupData[{
Cell[33471, 1054, 375, 11, 54, "Section",ExpressionUUID->"77eb309f-ac9a-4318-bcab-78cebb4f48b3"],
Cell[33849, 1067, 5730, 169, 338, "Input",ExpressionUUID->"a590f6b0-a260-4ed3-8fd9-9794ca7a28b8"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39628, 1242, 186, 3, 69, "Chapter",ExpressionUUID->"ebefbe72-1074-4dba-b77d-7c6c00003879"],
Cell[CellGroupData[{
Cell[39839, 1249, 306, 5, 63, "Section",ExpressionUUID->"81e308fa-290b-41f4-8d98-ec3cfd2f4a9d"],
Cell[40148, 1256, 10037, 284, 329, "Input",ExpressionUUID->"18842087-885b-4849-868e-320ef547fa28"]
}, Closed]],
Cell[CellGroupData[{
Cell[50222, 1545, 254, 4, 49, "Section",ExpressionUUID->"718291de-5a06-4b87-bac4-630346e4cb1b"],
Cell[50479, 1551, 64207, 1597, 1805, "Input",ExpressionUUID->"132233e3-1c3d-46bd-ae0e-2c4dfae0fb3a"]
}, Closed]],
Cell[CellGroupData[{
Cell[114723, 3153, 338, 5, 49, "Section",ExpressionUUID->"4c3cf28a-1659-45f8-8068-eeb748c22288"],
Cell[115064, 3160, 10936, 306, 304, "Input",ExpressionUUID->"d824ecc6-e789-48e3-916c-38850d43e4f1"]
}, Closed]],
Cell[CellGroupData[{
Cell[126037, 3471, 264, 4, 49, "Section",ExpressionUUID->"25813218-cbc3-4e73-be4b-7dbd219d0469"],
Cell[126304, 3477, 68836, 1703, 3239, "Input",ExpressionUUID->"9a1ac19a-1776-4576-ab09-2338dcba7726"]
}, Closed]],
Cell[CellGroupData[{
Cell[195177, 5185, 288, 4, 49, "Section",ExpressionUUID->"f15dd6d4-900e-4cf0-87f4-762e58b90739"],
Cell[195468, 5191, 10026, 283, 329, "Input",ExpressionUUID->"28cd8cf5-02d5-4f9d-b7c5-8821c7fb5a22"]
}, Closed]],
Cell[CellGroupData[{
Cell[205531, 5479, 208, 3, 49, "Section",ExpressionUUID->"bf7a7713-bdb7-4b72-9114-015e88fe8385"],
Cell[205742, 5484, 67549, 1676, 1865, "Input",ExpressionUUID->"0b27ce16-e52a-4f71-aecc-c4b4bc67035d"]
}, Closed]]
}, Open  ]],
Cell[273318, 7164, 148, 3, 64, "Chapter",ExpressionUUID->"d567afd3-7a09-41ef-b6b6-4c38017b6e08"]
}, Open  ]]
}
]
*)


